Minimum Coverage by Convex Polygons: The CG:SHOP Challenge 2023

We give an overview of the 2023 Computational Geometry Challenge targeting the problem Minimum Coverage by Convex Polygons, which consists of covering a given polygonal region (possibly with holes) by a minimum number of convex subsets, a problem with a long-standing tradition in Computational Geometry.

==> makefile_utils.py <==
import json
import os
import argparse
import re
import subprocess
from sys import platform
import tempfile
import shlex

PACKAGE_RECOMMENDATIONS = {
    'nag': "Add '\\RequirePackage[l2tabu, orthodox]{nag}' to the very beginning of your" +
           " main file. It warns you from commands, classes, and packages that are" +
           " outdated and superseded.",
    'graphicx': "Good for figures",
    'onlyamsmath': "Add '\\usepackage[all,warning]{onlyamsmath}' to be automatically" +
                   " warned of bad math environments like 'eqnarray'.",
    'microtype': "Add '\\usepackege{microtype}' to get nicer output."
}


class CommandFailedException(Exception):

    def __init__(self, code):
        self.code = code


class ExecutableFetcher:
    def __init__(self):
        self._history = dict()

    def _check_and_extend_path(self, path, name):
        if os.path.exists(path):
            if os.path.isdir(path):
                path = os.path.join(path, name)
            if os.path.isfile(path):
                self._history[name] = path
                return path
        return None

    def _find_in_alternative_paths(self, name, alternative_paths):
        if not alternative_paths:
            alternative_paths = []
        for p in alternative_paths:
            path = self._check_and_extend_path(p, name)
            if path:
                self._history[name] = path
                return path

    def find(self, name: str, alternative_paths=None, on_failure=None):
        if name in self._history:
            return self._history[name]
        which = os.popen('which ' + name).read()
        if which and "not found" not in which:
            return name
        else:  # brute force
            path = self._find_in_alternative_paths(name, alternative_paths)
            if path:
                return path
        if on_failure:
            on_failure()
        else:
            print("Error: Could not find", name,
                  "on your system. Please install and rerun.")
            raise CommandFailedException(1)

    def print_homebrew_info_if_osx(self, brew_command):
        if platform == "darwin":
            print("If you are using Homebrew, you can install it by ",
                  "'" + brew_command + "'.")
            print("Macport users probably have similar opportunities.")
            print(
                "The usage of Homebrew is common and recommended among developers on OS X.")
            print("For information on Homebrew visit https://brew.sh/")

    def print_ipe_installation_message(self):
        print("If this message is shown, no proper installation of Ipe has been found on",
              "your system. Please install Ipe first. You can do so by downloading the",
              "install from the official webpage http://ipe.otfried.org/.")
        print("Ipe should also be available via your package manager.")
        self.print_homebrew_info_if_osx("brew install ipe")
        raise CommandFailedException(1)

    def find_iperender(self):
        ipe = self.find(name='iperender',
                        alternative_paths=[
                            "/Applications/Ipe.app/Contents/MacOS/iperender"],
                        on_failure=self.print_ipe_installation_message)
        return ipe

    def print_inkscape_installation_message(self):
        print(
            "If this message is shown, no proper installation of Inkscape could be found",
            "on you system.Please install Inkscape first.",
            "Linux users can simply use their package manager.",
            "For MAC OS user, the installation can be more troublesome.",
            "The easiest way is via 'brew cask install inkscape'.",
            "Possibly you also have to install 'brew cask install xquartz'.")
        raise CommandFailedException(1)

    def find_inkscape(self):
        return self.find('inkscape', alternative_paths=[
            "/Applications/Inkscape.app/Contents/Resources/bin/inkscape", "/Applications/Inkscape.app/Contents/MacOS/Inkscape"],
                         on_failure=self.print_inkscape_installation_message)

    def print_languagetool_installation_message(self):
        print(
            "If this message is shown, no proper installation of 'languagetool' could be",
            "fount on your computer. Please install the desktop version of languagetool",
            "first. https://www.languagetool.org/.")
        self.print_homebrew_info_if_osx('brew install languagetool')
        raise CommandFailedException(1)

    def find_languagetool(self):
        languagetool = self.find('languagetool',
                                 on_failure=self.print_languagetool_installation_message)
        return languagetool

    def on_diction_not_found(self):
        print("Could not find the tool 'diction' on your system. Please install.")
        print("https://www.gnu.org/software/diction/")
        print("This tool is already some years old but it still works quite well.")
        print("You might find it in your package manager's repository.")
        self.print_homebrew_info_if_osx("brew install diction")

    def find_diction(self):
        return self.find("diction", on_failure=self.on_diction_not_found)

    def on_aspell_not_found(self):
        print("Please install `aspell` to continue.",
              "This should be possible with nearly all package manangers.",
              "On OS X with Homebrew for example via `brew install aspell`")
        raise CommandFailedException(1)

    def find_aspell(self):
        return self.find("aspell", on_failure=self.on_aspell_not_found)


EXECUTABLE_FETCHER = ExecutableFetcher()


def execute(command: str, message_on_error: str = "Failed.", quiet=False):
    if not quiet:
        print('\33[34m' + command + '\33[0m')
    s = os.system(command)
    if s:
        print(message_on_error)
        raise CommandFailedException(s)


def execute_and_collect_output(command, print_command=False, ignore_errors=False):
    if print_command:
        print('\33[34m' + command + '\33[0m')
    proc = subprocess.Popen(command,
                            shell=True,
                            stdout=subprocess.PIPE,
                            stderr=subprocess.STDOUT)
    stdout, stderr = proc.communicate()
    if stdout:
        try:
            stdout = stdout.decode("utf-8")
        except AttributeError:
            pass
    if (not ignore_errors) and proc.returncode != 0:
        print("Failed to execute \"", command, "\".")
        if stdout:
            print(stdout)
        if stderr:
            print(stderr)
        raise CommandFailedException(1)
    return stdout, stderr, proc.returncode


class PrintFrame:
    def __init__(self, header):
        self.header = header

    def __enter__(self):
        print("====================================")
        print(self.header)
        print("====================================")

    def __exit__(self, exc_type, exc_val, exc_tb):
        print("------------------------------------")


def find_files(file_extension, root_folder=".", folder_filter=None):
    for root, dirs, files in os.walk(root_folder):
        if not folder_filter or folder_filter in root:
            filtered_files = (f for f in files if
                              os.path.splitext(f)[-1].lower() == file_extension.lower())
            for file in filtered_files:
                path = os.path.join(root, file)
                yield path


def convert_all_ipe_to_pdf(root=".", folder_filter=None):
    for ipe_file in find_files(root_folder=root, file_extension=".ipe",
                               folder_filter=folder_filter):
        pdf_path = os.path.splitext(ipe_file)[0] + ".pdf"
        if is_file_outdated(file=pdf_path, reference=ipe_file):
            convert_ipe_to_pdf(path=ipe_file, target=pdf_path)


def is_file_outdated(file, reference):
    if not os.path.exists(file):
        return True
    return os.path.getmtime(file) < os.path.getmtime(reference)


def convert_ipe_to_pdf(path, target):
    ipe = EXECUTABLE_FETCHER.find_iperender()
    command = ipe + " -pdf " + path + " " + target
    execute(command, "Convert ipe to pdf failed.")
    fix_pdf_with_group_problems(target)


def convert_all_svg_to_pdf(root=".", folder_filter=None):
    for svg_file in find_files(root_folder=root, file_extension=".svg",
                               folder_filter=folder_filter):
        pdf_path = os.path.splitext(svg_file)[0] + ".pdf"
        if is_file_outdated(file=pdf_path, reference=svg_file):
            convert_svg_to_pdf(path=svg_file, target=pdf_path)


def check_pdf_for_bad_fonts(path):
    pdffonts = os.popen('pdffonts ' + path).read()
    if "Type 3" in pdffonts:
        return False
    return True


def convert_text_to_path_workaround(path):
    path = os.path.abspath(path)  # inkscape can have problems with relative paths
    inkscape = EXECUTABLE_FETCHER.find_inkscape()
    command = inkscape + " " + path + " --export-text-to-path --export-pdf=" + path
    execute(command, message_on_error="Could not convert text to path.")


def convert_svg_to_pdf(path, target):
    path = os.path.abspath(path)  # inkscape can have problems with relative paths
    target = os.path.abspath(target)
    inkscape = EXECUTABLE_FETCHER.find_inkscape()
    command = inkscape + " --without-gui --export-pdf=" + target + " " + path
    execute(command, "Convert svg to pdf failed.")


def embed_all_fonts_in_pdfs(root=".", fix=False, folder_filter=None):
    for pdf in find_files(file_extension=".pdf", root_folder=root, folder_filter=folder_filter):
        if not check_pdf_for_bad_fonts(pdf):
            print("Problem detected in ", pdf)
            if fix:
                print("Fixing by converting text to path. This is a workaround and",
                      "text in the images is no longer detected as text.",
                      "Try to avoid this!")
                convert_text_to_path_workaround(pdf)

def fix_pdf_with_group_problems(file):
    # "PDF inclusion: multiple pdfs with page group included in a single page"
    # This can result in corrupted images in the document.
    # Solution: pdf2ps+ps2pdf
    pdf2ps = EXECUTABLE_FETCHER.find("pdf2ps")
    ps2pdf = EXECUTABLE_FETCHER.find("ps2pdf")
    tmp_file = tempfile.NamedTemporaryFile()
    execute(pdf2ps+" "+file+" "+tmp_file.name)
    execute(ps2pdf+" "+tmp_file.name+" "+file)


def check_grammar(main_file: str, lang: str):
    lang_code = {"en_US": "en-US", "de_DE": "de-DE"}
    with PrintFrame("Grammar Check"):
        languagetool = EXECUTABLE_FETCHER.find_languagetool()
        file = tempfile.NamedTemporaryFile()
        execute("detex " + shlex.quote(main_file) + " > " + file.name)
        execute(languagetool + " --json -l " + lang_code[lang] + " --disable " +
                "MORFOLOGIK_RULE_EN_US,WHITESPACE_RULE,COMMA_PARENTHESIS_WHITESPACE "
                + file.name)


def get_languagetool_json(main_file: str, lang: str):
    lang_code = {"en_US": "en-US", "de_DE": "de-DE"}
    languagetool = EXECUTABLE_FETCHER.find_languagetool()
    file = tempfile.NamedTemporaryFile()
    execute("detex " + shlex.quote(main_file) + " > " + file.name)
    out, eout, error = execute_and_collect_output(
        languagetool + " --json -l " +
        lang_code[lang] + " --disable " +
        "MORFOLOGIK_RULE_EN_US,WHITESPACE_RULE,COMMA_PARENTHESIS_WHITESPACE "
        + file.name, print_command=True)
    if error == 0:
        for line in out.splitlines():
            try:
                return json.loads(line)
            except Exception as e:
                pass
        print("Something is wrong with languagetool. No parseable content returned.")
        raise CommandFailedException(1)
    else:
        print(eout)
        raise CommandFailedException(1)


LANGUAGE_TOOL_IGNORE_RULES = []


def language_tool_ignore_rules(func):
    global LANGUAGE_TOOL_IGNORE_RULES
    LANGUAGE_TOOL_IGNORE_RULES.append(func)


@language_tool_ignore_rules
def _ignore_matching_quotes(match):
    try:
        rule = match["rule"]
        if rule["id"] == "EN_QUOTES" and "Smart quotes" in rule["description"]:
            return True
    except Exception as e:
        pass
    return False


class SpellChecker:
    def __init__(self, lang="en_US"):
        self._lang = shlex.quote(lang)
        self._aspell = EXECUTABLE_FETCHER.find_aspell()
        self._check_aspell_dictionary()

    def spellcheck_latex(self, path: str, remove_author_names=True) -> set:
        path = shlex.quote(path)
        out, debug, error = execute_and_collect_output(
            "detex " + path + " | " + self._aspell + " --lang=" + self._lang + " list | sort | uniq")
        if out[:5] == "Error":
            print("Error while using detex/aspell:", out)
            raise CommandFailedException(1)
        aspell_matches = set(out.split())
        whitelist = set()
        if remove_author_names:
            whitelist.update(self._get_author_names(os.path.dirname(path)))
        whitelist.update({m for m in aspell_matches if self._is_theorem_artifact_word(m)})
        return aspell_matches - whitelist

    def get_suggestions(self, word: str) -> list:
        word = shlex.quote(word)  # escaping possible "'" etc.
        out, debug, error = execute_and_collect_output(
            "echo " + word + " | " + self._aspell + " -a --lang=" + self._lang + " --suggest --sug-mode=normal")
        out = out.split('\n')
        out = [l for l in out if len(l) > 0 and l[0] == '&']
        if len(out) != 1:
            return []
        try:
            out = out[0]
            out = out.split(':')[1]
            l = out.split(",")
            suggestions = []
            for w in l:
                suggestions.append(w.strip())
            return suggestions
        except:
            return []

    def _get_author_names(self, root=".") -> set:
        names = []
        for bib in find_files(file_extension=".bib", root_folder=root):
            with open(bib, "r") as f:
                author_mode = False
                for l in f:
                    if author_mode and l and ("=" not in l):
                        names += re.findall(r"[\w]+", l)
                    else:
                        author_mode = False
                    if "author" in l:
                        l = l.split("=")[-1]
                        names += re.findall(r"[\w]+", l)
                        author_mode = True
        names = set(names)  # make unique
        names = {n for n in names if len(n) > 1}
        return names

    def _check_aspell_dictionary(self):
        out, debug, error = execute_and_collect_output(
            "echo test | " + self._aspell + " --lang=" + self._lang + " list")
        error_msg = "Error: No word lists can be found for the language"
        if out[:len(error_msg)] == error_msg:
            print("aspell could not find the word list for the language \""
                  + self._lang + "\".",
                  "Please install the corresponding dictionary first.")
            raise CommandFailedException(1)

    def _is_theorem_artifact_word(self, word):
        if len(word) <= 4 or len(word) % 2 != 0:
            return False
        w1 = word[:len(word) // 2]
        w2 = word[len(word) // 2:]
        w2 = w2[0].lower() + w2[1:]
        return w1 == w2


def print_grammar_check_match(match):
    global LANGUAGE_TOOL_IGNORE_RULES
    for rule in LANGUAGE_TOOL_IGNORE_RULES:
        if rule(match):
            return
    print("MATCH:", match["rule"]["description"])
    print(match["context"]["text"])
    print(" " * match["context"]["offset"] + "^")
    print("Message: ", match["message"])
    if match["replacements"]:
        print("Replacements: ", end='')
        for replacement in match["replacements"]:
            print("\"" + replacement["value"] + "\"", end=' ')
    print()
    print("-" * 15)


def print_filtered_grammar_check(main_file: str, lang: str):
    data = get_languagetool_json(main_file, lang)
    for match in data["matches"]:
        print_grammar_check_match(match)


def latex_linter(file: str = "."):
    with PrintFrame("Latex Linter"):
        execute("chktex -q " + file)
        execute("lacheck " + file)


def get_used_packages_of_file(file):
    packages = set()
    with open(file, "r") as f:
        for line in f:
            regex = '(\\\\(usepackage|RequirePackage))(\\[.*\\]){0,1}\\{(\\s*)' + \
                    '(?P<package>\\w*)(\\s*)\\}'
            regex_result = re.search(regex, line)
            if regex_result:
                package = re.search(regex, line).groupdict()['package'].lower()
                packages.add(package)
    return packages


def get_all_used_packages(root="."):
    packages = set()
    for tex in find_files(file_extension=".tex", root_folder=root):
        p = get_used_packages_of_file(tex)
        packages = packages | p
    return packages


def check_package_recommendations(root="."):
    with PrintFrame("Package Recommendations"):
        packages = get_all_used_packages(root)
        for package in PACKAGE_RECOMMENDATIONS.keys():
            if package not in packages:
                print(PACKAGE_RECOMMENDATIONS[package])


def spell_checker(file, lang):
    with PrintFrame("Spelling"):
        ss = SpellChecker(lang=lang)
        spelling_errors = ss.spellcheck_latex(file)
        for word in spelling_errors:
            suggestions = ss.get_suggestions(word)[:5]
            suggestion_str = ""
            for s in suggestions:
                suggestion_str += "\t" + s
            print("\33[91m" + word + "\33[0m" + ": " + suggestion_str)




class Configuration:
    def __init__(self):
        self.main_file = self._read_main_file()
        self.language = self._read_language()
        self.vcs = self._read_vcs()
        self.revision = self._read_revision()
        self.figure_folder = self._read_figure_folder()

    def write(self):
        print("Writing the following configuration to Makefile.local:")
        with open("Makefile.local", mode="w") as f:
            def write_and_print(line):
                print(line.strip())
                f.write(line)

            main_base = os.path.splitext(self.main_file)[0] if self.main_file else ""
            write_and_print(
                "# 'MAIN' describes the name of your latex root file without extension.\n")
            write_and_print("MAIN=" + str(main_base) + "\n")
            write_and_print(
                "# 'VCS' describes your version control system. svn or git. Used for " +
                "nice diff pdfs\n")
            write_and_print("VCS=" + str(self.vcs) + "\n")
            write_and_print(
                "# 'REFERENCE_REVISION' sets the revision to which the diff should be" +
                " made.\n")
            write_and_print("REFERENCE_REVISION=" + str(self.revision) + "\n")
            write_and_print("# 'LANGUAGE' sets the language for spell/grammar check."
                            "Currently supported are en_US and de_DE.\n")
            write_and_print("LANGUAGE=" + str(self.language) + "\n")
            write_and_print("FIGURE_FOLDER="+str(self.figure_folder)+"\n")

    def _read_language(self):
        language = self._get_makefilelocal_variable("LANGUAGE", default="en_US")
        if language not in ["en_US", "de_DE"]:
            print("Language", language, "not supported.")
            language = "en_US"
        return language

    def _read_main_file(self):
        main_file = self._get_makefilelocal_variable("MAIN", None)
        if main_file:
            main_file += ".tex" #In Makefile.local only the basename is saved.
        if not main_file or not os.path.exists(main_file):
            main_file = self._find_main_file()
        if not main_file:
            print("Could not detect the main file. Please edit 'Makefile.local'.")
            self.write()
            raise CommandFailedException(1)
        return main_file

    def _read_figure_folder(self):
        fig_folder = self._get_makefilelocal_variable("FIGURE_FOLDER", default="figures")
        return fig_folder

    def _read_vcs(self):
        vcs = self._get_makefilelocal_variable("VCS", default=None)
        if not vcs:
            vcs = "svn" if self._has_svn_environment() else "git"
        return vcs

    def _read_revision(self):
        revision = self._get_makefilelocal_variable("REFERENCE_REVISION", default="0")
        return revision

    def set_current_revision_as_reference(self):
        self.revision = self._get_current_revision()
        if not self.revision:
            print("Could not get a valid VCS revision.")
            raise CommandFailedException(1)

    def _get_current_revision(self):
        if self.vcs == "svn":
            out, eout, error = execute_and_collect_output(
                "svn info --show-item last-changed-revision")
        elif self.vcs == "git":
            out, eout, error = execute_and_collect_output("git rev-parse HEAD")
        else:
            print("No VCS set. Please execute 'make setup'.")
            raise CommandFailedException(1)
        if not error:
            return out.strip()
        return None

    def _get_makefilelocal_variable(self, variable, default):
        keyword = variable + "="
        if os.path.exists("Makefile.local"):
            with open("Makefile.local", mode="r") as f:
                for line in f:
                    if line[:len(keyword)] == keyword:
                        return line[len(keyword):].strip()
        return default

    def _find_main_file(self, root="."):
        candidates = []
        for tex in find_files(file_extension=".tex", root_folder=root):
            if self._is_main_file_candidate(tex):
                candidates.append(tex)
        candidates.sort(reverse=True)
        if candidates:
            return candidates[0]
        else:
            return None

    def _has_svn_environment(self):
        try:
            svn = EXECUTABLE_FETCHER.find('svn', on_failure=lambda: None)
            out, _, error = execute_and_collect_output(svn + " status", ignore_errors=True)
            if error or "is not a working copy" in out:
                return False
            else:
                return True
        except:
            return False

    def _is_main_file_candidate(self, file):
        with open(file, "r") as f:
            for line in f:
                if "\\documentclass" in line:
                    return True
            return False

def run_diction(file, lang):
    lang_code = {"en_US": "en", "de_DE": "de"}
    with PrintFrame("Phrasing Nitpicking"):
        diction = EXECUTABLE_FETCHER.find_diction()
        execute("detex " + file + " | " + diction + " -b -s -L " + lang_code[lang])


if __name__ == "__main__":
    parser = argparse.ArgumentParser(
        description="This tool supports the makefile with some stuff which is simpler to program in Python.")
    parser.add_argument('--svg', action='store_true', help="Convert all SVGs to PDFs")
    parser.add_argument('--ipe', action='store_true', help="Convert all IPEs to PDFs")
    parser.add_argument('--autofix', action='store_true',
                        help="Checks all PDFs for bad fonts and fixes them automatically.")
    parser.add_argument('--fonts', action='store_true',
                        help="Checks all PDFs for bad fonts.")
    parser.add_argument('--spell', action='store_true', help="Spellchecker")
    parser.add_argument('--grammar', action='store_true', help="Checks the grammar using languagetool.")
    parser.add_argument('--texlint', action='store_true',
                        help='Lint for all texfiles using chktex.')
    parser.add_argument('--packages', action="store_true",
                        help='Checks if all recommended packages are used.')
    parser.add_argument('--setup', action="store_true", help="Setups the Makefile.local")
    parser.add_argument('--diction', action='store_true', help="Runs diction.")
    parser.add_argument('--saverevision', action='store_true', help="Sets the current revision as reference revision.")
    try:
        args = parser.parse_args()
        if args.svg:
            conf = Configuration()
            convert_all_svg_to_pdf(folder_filter=conf.figure_folder)
        if args.ipe:
            conf = Configuration()
            convert_all_ipe_to_pdf(folder_filter=conf.figure_folder)
        if args.autofix:
            conf = Configuration()
            embed_all_fonts_in_pdfs(fix=True, folder_filter=conf.figure_folder)
        if args.fonts:
            conf = Configuration()
            embed_all_fonts_in_pdfs(fix=False, folder_filter=conf.figure_folder)
        if args.grammar:
            conf = Configuration()
            print_filtered_grammar_check(conf.main_file, lang=conf.language)
        if args.texlint:
            conf = Configuration()
            latex_linter(file=conf.main_file)
        if args.packages:
            check_package_recommendations()
        if args.spell:
            conf = Configuration()
            spell_checker(file=conf.main_file, lang=conf.language)
        if args.setup:
            conf = Configuration()
            conf.write()
        if args.diction:
            conf = Configuration()
            run_diction(file=conf.main_file, lang=conf.language)
        if args.saverevision:
            conf = Configuration()
            conf.set_current_revision_as_reference()
            conf.write()

    except CommandFailedException as cfe:
        exit(1)

